CASU: Compromise Avoidance via Secure Update for Low-end Embedded Systems

Guaranteeing runtime integrity of embedded system software is an open problem. Trade-offs between security and other priorities (e.g., cost or performance) are inherent, and resolving them is both challenging and important. The proliferation of runtime attacks that introduce malicious code (e.g., by injection) into embedded devices has prompted a range of mitigation techniques. One popular approach is Remote Attestation (RA), whereby a trusted entity (verifier) checks the current software state of an untrusted remote device (prover). RA yields a timely authenticated snapshot of prover state that verifier uses to decide whether an attack occurred. Current RA schemes require verifier to explicitly initiate RA, based on some unclear criteria. Thus, in case of prover's compromise, verifier only learns about it late, upon the next RA instance. While sufficient for compromise detection, some applications would benefit from a more proactive, prevention-based approach. To this end, we construct CASU: Compromise Avoidance via Secure Updates. CASU is an inexpensive hardware/software co-design enforcing: (i) runtime software immutability, thus precluding any illegal software modification, and (ii) authenticated updates as the sole means of modifying software. In CASU, a successful RA instance serves as a proof of successful update, and continuous subsequent software integrity is implicit, due to the runtime immutability guarantee. This obviates the need for RA in between software updates and leads to unobtrusive integrity assurance with guarantees akin to those of prior RA techniques, with better overall performance.

==> graphics_python/.ipynb_checkpoints/barplots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [218, 434, 238]\n",
    "bars2 = [416, 790, 442]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='firebrick', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Code Size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('code_size_overhead.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAasAAAEYCAYAAADiT9m2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzt3XmcFMX9//HXGwUEETECWRBXMImIaDRCNCgeqGvUxBiveKCCX41G1GiUGK+voBHjiVc0UTFfEC+MR0RRAYk3/FQwHggeEVA5BQ0oyO3n90fVsL3NzG4vzOyu4fN8PPoxM92frq45a6q6ukpmhnPOOdeQNarvDDjnnHM18cLKOedcg+eFlXPOuQbPCyvnnHMNnhdWzjnnGjwvrJxzzjV4Xlg555xr8Lywcs451+B5YeWcc67B27i+M/DfqnXr1taxY8f6zoZzzhXdpEmTFphZm7o8phdWJdKxY0cmTpxY39lwzrmik/RxXR/TmwGdc841eF5YOeeca/C8sHLOOdfgeWHlnHOuwfMOFs65Bumbb75hwYIFLFy4kNWrV9d3djYoG220Ea1ataJ169Y0atQw6jReWDnnGqSZM2ciiY4dO9K4cWMk1XeWNghmxsqVK5k3bx4zZ86kvLy8vrMEeDOgc66BWrJkCVtttRVNmjTxgqoOSaJJkyZstdVWLFmypL6zs4YXVs65BquhNEFtiBraa9+wcuOcc87lUeeFlaS9JY2UNEuSSeqbJ2Y7SY9KWijpa0lvSOqS2N5U0q2SFkhaEtPrkEqjXNITcfsCSbdIapKK2UfSJEnLJE2T9Js8eeknaXqMmSRpryK+HHWuvF07JJVkKW/Xrr6fnnMN2lVXXcWpp55a9NiaSOLf//53UdKqL/XRwaIFMBm4Jy5VSOoEvBK37QcsBLYHFifCbgIOA44DPgcGA09K6mZmqyVtBIyK2/YCtgSGAQLOThznKeBvwAlAT+B2SfPN7JEYcwxwM9APeDnePi1pBzP7pFgvSF36dO5cRm67bUnS/sW0aSVJ17mcsq3KmDd7XsnS/2777zJ31tzM8UOHDuWGG27go48+omXLlhx++OH86U9/olWrVnnjL7744sxp1yZ2Q1DnhZWZPUUoJJA0NE/IIGCMmZ2fWLfmV1DS5sApwMlmNjauOxH4GDgAGA0cCHQFtjGzT2PMBcAQSZeY2ZfAb4DZZnZ2THqqpN2B/sAjcd15wFAzuys+PlvSQcAZwEXr/io459bFvNnzoDiVjfzpD8leEN5www1ce+21DBs2jP33359Zs2bRr18/KioqeOWVV2jSpEpDDqtWrWLjjb0D9rpqUOesJDUCDgWmSHpG0nxJr8caTk43oDEwJrciFkhTgT3iqh7A1FxBFY0Gmsb9czFjqGo00F1S49hk2C1PzJjEcZxzG6Avv/ySAQMGcOutt3LQQQfRuHFjOnbsyEMPPcTHH3/Mvffey8CBAznqqKM44YQTaNmyJUOHDmXgwIGccMIJa9K555572Gabbdhyyy354x//SMeOHXn22WcBqsTOmDEDSQwbNozy8nJat27NoEGD1qTz2muv0aNHD1q1akW7du0466yzWLFiRd2+KCXWoAoroC2hmfBiQqFQATwA3Cfp5zGmDFgNLEjtOy9uy8Wk/yItiPtVFzOPUNtsHZeNCsSUkYek0yRNlDRx/vz5hZ9lNcq2KivZOSXv/utccYwfP55ly5ZxxBFHVFnfokULDj74YMaOHQvA448/zlFHHcXChQvp3bt3ldgpU6bQr18/7rvvPubMmcOiRYuYNWtWtcd9+eWXef/99xk3bhxXXHEFU6dOBcJFvDfeeCMLFixgwoQJjBs3jttvv72Iz7j+NbQ6aa7wfNzMBsf7b0rqDpwJPFnNvgIs8dgKxFUXo8R6VROTN20zuxO4E6B79+6Fjl+tUjdzMKSEaTu3gViwYAGtW7fO26zXrl07Jk2aROfOnenRowe//OUvAWjWrFmVuIcffphDDz2Unj17AnDFFVdwyy23VHvcAQMG0KxZM3beeWd23nln3nrrLbp06UK3bt3WxHTs2JHTTz+dF154gXPPPXd9n2qD0dBqVguAVcCU1PqpQO4y6rmEGk/rVExbKmtBc1m79pOuKeWLaRuP/zlr18TyHcc5twFq3bo1CxYsYNWqVWttmzNnDq1bh5+nrbfeumAas2fPrrK9efPmbLnlltUet6ys8ueoefPmLF4c+p198MEH/PznP6esrIyWLVty8cUXs2BBuvHp261WhZWk70naU9L+kn4kabNiZsbMVgCvA51Tm7YjdKAAmASsJDQR5vLVAegCjI+rJgBdUt3ZK4Dlcf9czAGp41QAE81sZczLpORxEjHjcc5tsHr06EHTpk159NFHq6xfsmQJTz/9NPvvvz9AtU3v7dq1Y+bMmWseL126lM8//3yd8nPGGWew/fbb8+GHH/Lll19y1VVXYbZOjTsNVrWFlaRGkn4maYSkBcAHwEvAWGAi8IWkNyVdKinTAFKSWkjaRdIu8fjl8XFu/2uBY+L5n+9L+jVwLHAbgJktAu4GrpN0gKQfAcOBt4FnYxpjgHeBe2KhegBwHXBX7AkI8Fegg6SbJHWRdCrQF7g+kd3BQF9Jp8aYm4H2cV/n3AZq8803Z8CAAZx99tk888wzrFy5khkzZnD00UfToUMHTjzxxBrTOOqoo3jiiScYP348K1asYMCAAetcwHz11Ve0bNmSFi1a8N577/GXv/xlndJpyAoWVpJ6A+8TOjgYcAXhuqedCDWd3QnXOT0DHAX8W9Ld6Ytz8+gO/CsuzYDL4/0rAMzsH8BphC7k7xCuizrJzEYl0vgd8CgwgnBN1mLgUDNbHdNYDfwM+DpuHxHj++cSMLPpwCHA3sCbwCXAb3PXWMWYEcC5wKUxpidwiJnV+ZTOzrmG5YILLuCqq66if//+tGzZkt13352tt96acePG0bRp0xr379q1K7feeivHHnss7dq1Y7PNNqNt27aZ9k27/vrruf/++9lss8349a9/zTHHHFPzTt8yKlSSS3qbUMv5u5ktrzEhqTPhh32amV1X1Fx+C3Xv3t0mTpxY6/0klbyDRSkvCv5va3pw9Wfq1Kl06dKlyrqGdlFwMS1evJhWrVrx4Ycf0qlTp3rJQ1q+9wBA0iQz616XeSnYG9DMflibhMzsfcLFss45VxL1VZCUyhNPPMH++++PmdG/f3922mknOnbsWN/ZapAaWm9A55zbYDz++OO0b9+e9u3b8+GHH/Lggw/69ZAFZCqsJB0p6ZTE406SxisMNPuIpPwDYTnnnCtoyJAhLFy4kEWLFjFu3Dg6d053hHY5WWtWlwItE49vJVy3dDWwK2E8P+ecc64kso5gsS2hZ15uINkDgcPNbJSkTwiF1pmlyaJzzrkNXW3OWeW6ee1DGNkhd03TTKBNMTPlnHPOJWUtrN4CekvalNCx+rlEd/Zy4LNSZM4555yD7M2AFwNPAH0IF+AemNj2S+DVIufLOeecWyNTYWVmL8fhkLYDPjKzhYnNfwO+3fMlO+dcEV111VVMmzaNIUN8moNiyXzOysy+MrNJwCJJ7SVtHNc/ZWYflCyHzjkXlbdrV9L53srbtcuUjxYtWqxZGjVqRLNmzdY8vu+++7j44otLVlCZGbfccgs77rgjm266KR06dODoo4/mnXfeAaBv3740adKkSh5HjBhRJY2ePXvSunXrb9UEjZnns5J0CDAA2IUw1cZuwBuS7gReNLN7S5NF55wLPp07t2TDhUEYMiyL3NQcEOaPGjJkCAcckJ7EoTTOOeccRo0axV133cWee+7J6tWreeyxxxg1ahQ77bQTEMYtvPLKK/Pu/9FHHzFhwgRatmzJqFGjOPzww+sk3+sr60XBJwEjgfcIg8wm9/sQOCXffs45tyHKOiX93Llzad68eZWpQSZNmkSbNm1YuXLlWul++OGH3HbbbTzwwAPst99+NG3alObNm9O7d28uvPDCTHkbNmwYPXv25MQTT2TYsGFFeLZ1I2sz4CXAdWbWB0jXoN4Fdihqrpxz7r9Mvinpy8rK2HfffXnooYfWxN17770ce+yxNG7ceK00xo0bR4cOHdhtt93WKQ9mxvDhw+nduze9e/fmqaee+tZM0pi1sNqGMIdVPsuoOrqFc865lHxT0gP06dOHe+8NdYDVq1fzwAMPFJwP6/PPP6ddhvNq119/Pa1ataJVq1ZrZi0GeOGFF5g1axZHHXUUu+++O+Xl5TzwwANFeHall7Ww+hT4UYFt3fHegM45V61CU9IfdthhTJkyhWnTpjF27Fg233zzNTWnrl27rukk8dJLL7HlllsyZ86cGo/Vv39/Fi5cyMKFC6vUnIYNG8bBBx/Md77zHQCOP/74b01TYNYOFncDAyTNA/4R10nS/sAFxIkTnXPO1c4mm2zCr371K+677z7ee++9KrWqd999t0psWVkZZ555JhMnTqR799pNJ7VkyRIefvhhzGxNwbl8+XIWLlzIu+++S9euXdf/yZRQ1prVNYSp44cBX8R144HRwAgzu6UEeXPOuQ3CSSedxNChQxk5cuSajhn5/OAHP6Bfv34cd9xxPP/886xYsYJly5bx4IMPcvXVV1d7jEcffZSmTZvy3nvv8eabb/Lmm28ydepUevTowT333FPsp1R0mQorC84kXBR8FmEU9nOAHeL6zCTtLWmkpFmSTFLfamLvjDH9U+ubSrpV0gJJS2J6HVIx5ZKeiNsXSLpFUpNUzD6SJklaJmmapN/kyUM/SdNjzCRJe9Xm+TrnXE323HNPGjVqxK677lrj5Iu33HILZ511FmeeeSatWrXie9/7Ho899hiHHnpotfsNGzaMU045hQ4dOlBWVrZmOeuss7j33ntZvXp1EZ9R8RWc1r5kBwzXa/UE3gDuAfqZ2dA8cUcReiG2BW40s+sT2/4CHEYY/ulzYDDQCuhmZqslbQS8GbedB2xJqBU+YmZnxzQ6AZMJI3DcHvN0O3CsmT0SY44h9H7sB7wcb08mFNKfVPc8fVp759ZPvinVy9u149O5pZsteOuyMj7JcE6oFPbbbz+OP/54Tj21lD8AtfOtmNZeUq26o5vZlIxxTwFPxWMMLXDsbYCbgQOAp1PbNidc13WymY2N604EPo7xowljF3YFtjGzT2PMBcAQSZeY2ZfAb4DZucILmCppd6A/8Ehcdx4w1Mzuio/PlnQQcAZwUZbn65wrnvoqSErt9ddf54033uDxxx+v76w0WNV1sJhM5bQg1VGM26gYGYrDOD0AXGlmU/NM8dwNaAyMya0ws08lTQX2IBRWPYCpuYIqGg00jfs/F2PGUNVooI+kxvF5dQOuT8WMicdxzrn11qdPH/7xj39w8803s9lmm9V3dhqs6gqrXnWWi6ouBz43s78U2F5GmE8rfSXbvLgtFzMvtX1B3C8Z82wqZh7hNWlNKKw2ypPOPEINbi2STiOM8EF5eXmB7DvnXKVvS9fx+lawsDKzF+oyIxA6PAB9CeMP1np3qtYEC9UKq4tRYr2qicmbtpndCdwJ4ZxVDfl1zjmXUdaxAfcv1GtPUl9JxaqF9QLaAXMkrZK0ijB6xjWSZsaYuYQaT+vUvm2prAXNpbIGldOaqjWlfDFtgVWEjhnpmli+4zjnSuibb76p7yxssBraa5/1OqtBwHcLbGsNXFWc7HA78ENCzSq3zAZuBPaPMZOAlUBFbqfYbb0L4dovgAlAl1R39gpgedw/F5NuzqsAJprZSjNbEWMr8sSMxzlXUptuuimzZs1ixYoV3su0DpkZK1asYNasWWy66ab1nZ01so5g0ZXQjTyffwH/m/WAkloA348PGwHlknYBvojdwT9Lxa8E5prZ+wBmtkjS3cB1kj6jsuv621SegxpDGGD3HknnE7quXwfcFXsCAvwVOEvSTcAdwJ6EJsjjEocfDAyX9BrwCqEHYfu4r3OuhDp06MCCBQv4+OOPWbVqVX1nZ4Oy8cYbs/nmm1cZV7C+ZS2sVgHfKbBty1oeszuhN17O5XEZRigssvhdzNMIoBkwDjjJzFYDxGutfkaoqb0CLAXuJ3RLJ8ZMj9d83Ujoij4b+G3uGqsYM0LSloSLoNsRekgeYmYf1/I5O+dqqVGjRrRt25a2bdvWd1ZcA5C1sHoZ+L2kx2PzGABxRIjzgZeyHtDMnqey80KW+I551i0Dzo5Lof0+AX5eQ9ovALvWEHM7odBzzjlXT7IWVpcQCqx/SxoBzCHUNH4F5C7Sdc4550oiU2FlZm9L2o0wrf2JhKa/zwnNb5eb2Qely6JzzrkNXdaaFWb2HlU7HzjnnHN1Iut1VtfXdqxA55xzrliyXmd1JPCOpNck/SYOJuucc87ViazzWXUiXED7HuF6pTmS7peUd4w855xzrpiy1qwws+fM7CRCL8CzgQ7AaEkfS7pcUmkmSXLOObfBy1xY5ZjZYjO7m9Az8BVga8LcTh9IejzOReWcc84VTa0KK0kdJQ2QNI0wpNFi4GhgM+AXQEfgwWJn0jnn3IYtU9f1OBPvycDewCfA/wH/Z2YzE2FPSVrC2nNEOeecc+sl63VWdwKPAT81s3HVxH0AXLneuXLOOecSshZW7c3sPzUFmdkcwqC0zjnnXNFkPWdVHkcoX4ukQyT9sIh5cs4556rIWljdCOxeYNuP43bnnHOuJLIWVrsSuqnnMwH4UXGy45xzzq0ta2G1EVBofuNNgSbFyY5zzjm3tqyF1evAaQW2nQZMLE52nHPOubVl7Q04EHhW0quE6efnEoZdOgnYGagoSe6cc845sg9k+yJwIPANcCvwMHAzsAqoMLPM09pL2lvSSEmzJJmkvoltjSVdI+ltSUsk5QbMLU+l0VTSrZIWxLiRkjqkYsolPRG3L5B0i6QmqZh9JE2StEzSNEm/yZPffpKmx5hJkvbK+lydc84VR20Gsn3ezHoQhlbaGmhpZnvWpqCKWgCTgXOApaltzQmdOQbF28PisZ6RlKwF3kSYtuQ4YC+gJfCkpI0A4u2omNe9YtxRwA25BCR1Ap4CxhM6iPwJuFXSkYmYYwiF8lUxZjzwdLrwdM45V1qZZwrOMbOvga/X9YBm9hShkEDS0NS2RaSaFCWdDrwLdCHMqbU5cApwspmNjTEnAh8TpjEZTagFdgW2MbNPY8wFwBBJl5jZl8BvgNlmdnY81FRJuwP9gUfiuvOAoWZ2V3x8tqSDgDMIg/c655yrA7Uedb0etIy3uRE0ugGNCQPpAhALpKnAHnFVD2BqrqCKRgNN4/65mDFUNRroHpsjm8TYdMyYxHGqkHSapImSJs6fPz/j03POOVeTBl1YxQLjBuCJxKC5ZcBqYEEqfF7clouZl9q+IO5XXcw8Qm2zdVw2KhBTRh5mdqeZdTez7m3atKn+yTnnnMus1s2AdSWeo7oXaEWYfqTGXQBLPLYCcdXFKLFe1cQUSts551wJFKxZSbpMUvt4v1xS47rKVCyoHgB+COxvZp8nNs8l1Hhap3ZrS2UtaC5r137SNaV8MW0JPRw/Z+2aWL7jOOecqwPVNQMOALaK96dTR0MqxUJxBKGg6mVmc1Mhk4CVJDpixG7rXQi99SAMAdUl1Z29Alge98/FHJBKuwKYaGYrzWxFjE1fQ1aROI5zzrk6UF0z4HxgB8LoFUVr+pLUAvh+fNiIMKL7LsAXwGzg74TBcQ8FTFKuZrPIzJaa2SJJdwPXSfqMUAsaDLxN5cSPYwg9CO+RdD6wJXAdcFfsCQjwV+AsSTcBdwB7An0J3dxzBgPDJb1GGBvxN0D7uK9zzrk6Ul1h9Qjwf5JuIBRUoyWtKhRsZm0zHrM78Fzi8eVxGUYYKeOwuH5S1d04GRga7/+O0Fw3AmgGjANOMrPVMS+rJf0MuJ1QyCwF7id0S8/ld3qc9uRGQlf02cBvzeyRRMwISVsClxJG7JgMHGJmH2d8rs4554qgusLqLOCfhOa1KwiF18xq4jMxs+ep7LyQT3XbcmksA86OS6GYT4Cf15DOC4SLj6uLuZ1Q6DnnnKsnBQsrMzPixbGS9gduMLP36ipjzjnnXE6mrutm1iv5WFJjM1tZmiw555xzVWW+KFjSHpKelvQVsEzSV5KektSjhPlzzjnnstWsJFUQBoZ9n9Crbh7wXcLgsM9L+pmZPVtNEs4559w6yzqCxSBgJHB0PJeVc4WkRwijknth5ZxzriSyNgPuRLhGKd+1VnfG7c4551xJZC2sFgLfK7Dt+3G7c845VxJZC6u/A3+SdIKkTQAkbSLpBEIT4UOlyqBzzjmX9ZzVHwhDFg0DhklaTJjxF8KAs38oQd6cc845IPt1VkuB3pL+SBi3rx0wB3jdLxR2zjlXarWazyoWTF44Oeecq1MNeqZg55xzDrywcs459y3ghZVzzrkGzwsr55xzDV6NhVW8nuoDSQfVRYacc865tBoLqzjRYSvgm9JnxznnnFtb1mbA+wjTyq83SXtLGilpliST1De1XZIGSpotaamk5yV1TcVsIWm4pEVxGS6pVSpmJ0kvxDRmSbpMklIxR0qaIml5vD28tnlxzjlXelmvs/oE+JWkicBThClCkoPampn9JWNaLYDJwD1xSbsAOB/oS5iS5DJgrKTOZvZVjLkfKAcOjvkYAgwHDgWQ1BIYC7xIuIi5MzAUWALcEGN6ACOAAcCjwBHA3yXtaWav1iIvzjnnSkz5B1JPBUk1NQGamW1U64OHYZvOMrOh8bGA2cCfzWxQXNcM+Azob2Z3SOoCTAF6mtkrMaYn8BKwvZm9L+kM4Brgu3H0DSRdCpwBdDAzkzQC+I6ZVSTy8yww38yOy5KX6p5b9+7dbeLEibV9SZAEp9Z6t+yGwMhtty1J0r+YNo0snyfn3LebpElm1r0uj5mpGdDMGtWw1LqgKqATUAaMSRx7KaGGtEdc1QNYDIxP7PcKodaUjHkpV1BFo4H2QMdEzBiqGp1II0tenHPO1YGG1nW9LN7OS62fl9hWRqj9rPkLH+9/lorJlwYZYspScdXFVCHpNEkTJU2cP39+vhDnnHPrIHNhJamtpGskjYtd2bvG9efE8z/FlG5LUmpdvrammmKUZ31Nx8kaEwLN7jSz7mbWvU2bNvlCnHPOrYNMhZWk3YAPgSOBGYSJGJvGze0InRCKYW68Tddc2lJZw5kLtE327Iv326Ri8qVBhpjk9pry4pxzrg5krVndCDwHbAecTmUtBeA1YLci5Wc6oZBIdnrYBNiLynNUEwg9CpO1uR7ApqmYvXITRUYVhA4TMxIxFVRVkUgjS16cc87Vgaxd13cFDjOzb9LXKgGfU1lrqZGkFsD348NGQLmkXYAvzOwTSTcBl0h6D/gAuJTQoeJ+ADObKukZ4A5JvyYUnHcAT5rZ+zHd+wld0odKupJQyF4IXJ4413Uz8KKki4DHgMOBXkDPeByrKS/OOefqRtbCahGhmS2fbalds1h3Qi0t5/K4DCNcz3Qt0Ay4DdgCeBU4MHVdU2/gFip76o0EzsptNLNFkipiGhOB/xCurxqciBkv6Vjgynj8j4BjEtdYkTEvzjnnSixrYfU4cLmkCcDHcZ1Jag30J1xUm4mZPU/VZsT0dgMGxqVQzBfACTUc5x1g7xpiHgYeXp+8OOecK72s56wuBL4kXIz7Ylz3V8KoDksJIzs455xzJZGpZmVm/5H0E+BEYH/CBbhfEIY5usfMlpcui8455zZ0WZsBMbMVwN1xcc455+pM5sIKQFJnwsCw7QjdwCeZ2XulyJhzzjmXk6mwiqOY30W4KLgRoft2C+AbSY8Cp5rZlyXLpXPOuQ1a1g4WtwMHAicBzc2sJdAc6EO4aPb20mTPOeecy94MeBjwOzNbczFsnEH4PknNSVy/5JxzzhVb1prVYmBOgW2zCb0DnXPOuZLIWljdBvSPkw+uEWtV/fFmQOeccyVUsBlQ0rWpVT8APpU0ljB3VFvC+aqlhCGNnHPOuZKo7pzV0anHK+Pyk8S63Bh5RwK/L2K+nHPOuTUKFlZm1qkuM+Kcc84V0tCmtXfOOefWknkEizjx4D7AVsAm6e1m5p0snHPOlUTWESx6AQ8BWxYIMbxHoHPOuRKpTdf1N4GuQFMza5RaNipdFp1zzm3osjYDbg381symljIzzjnnXD5Za1bPAj8sZUZyJG0k6Y+SpktaFm+vlLRxIkaSBkqaLWmppOcldU2ls4Wk4ZIWxWW4pFapmJ0kvRDTmCXpMklKxRwpaYqk5fH28NK+As4559Ky1qxOAx6II1g8ByxMB5jZlCLl6Q/AmYRBct8hFJLDgOXAH2PMBcD5QF/CbMWXAWMldTaz3LVf9wPlwMGEc2pDgOHAobBmJPmxhJmPfwx0BoYSho66Icb0AEYAA4BHgSOAv0va08xeLdLzdc45V4OshVVzoCmhsLDUNsV1xTpvtQfwhJk9ER/PkDQS2B1CrQo4F7jazB6J6/oQRtU4HrhDUhfgIKCnmY2PMacDL8UC7X2gd3xefcxsKTA57neepMFmZvE4z5nZoJiXQbGzybnAcUV6vs4552qQtRnwXsJ5qzMJhcB+iaVXvC2Wl4FekrYHkLRDTP+puL0TUAaMye0QC5sXCQUdQA/C4LvjE+m+Qqg1JWNeivvmjAbaAx0TMWOoanQiDeecc3Uga82qG3CsmY0sZWaia4DNgCmSVhPyOChxHVdZvJ2X2m8e4RqwXMz8WDsCwMxM0meJ/cuAmXnSyG2bHm/zHaeMPCSdRmgypby8vJqn6Jxzrjay1qzeBTYtZUYSjiFM8ng8sGu830/SKam4Qs2RhbZniVGe9TUdpzLQ7E4z625m3du0aZMvxDnn3DrIWrM6k3Au6FMze7mUGQKuA643swfj43ckbQNcBNwNzI3ry4BPE/u1pbIWNBdoK0m52lU819UmFZOuIbWNtzXFpGtbzjnnSihrzWoUsB2Q6+b9WXopYp6aA6tT61Yn8jqdUIhU5DbGoaD2ovIc1QSgBeGcU04PQu0wGbNX3DengjCZ5IxETAVVVVD1XJhzzrkSy1qzuo0CTV8l8ARwoaTphObHHwHnAffAmnNPNwGXSHoP+AC4lNCh4v4YM1XSM4Ta4K8JTXd3AE/GnoDE2AHAUEnyL4uMAAAdM0lEQVRXEgrjC4HLE+e6bgZelHQR8BhwOKFDSc9SvgDOOeeqylRYmdnAEucj6WxCF/nbCU1uc4C7gCsSMdcCzQiF6BbAq8CBiWusIHRNv4XK3nwjgbNyG81skaSKmMZE4D+E66sGJ2LGSzoWuBK4HPgIOMavsXLOubqVedT1uhILnHPjUijGgIFxKRTzBXBCDcd6B9i7hpiHgYeri3HOOVdaWUddf50amgHNbLei5Mg555xLyVqzepe1C6vvEDotLAXGFTNTzjnnXFLWc1Z9862X1IJwLsh7xznnnCuZ9ZrW3swWEzolXFKc7DjnnHNrW6/CKmpF6JHnnHPOlUTWDhaH5FndBOgC/I4wbYhzzjlXElk7WDxJ6GCh1PqVwOMkrl9yzjnnii1rYdUpz7plwGfJkc2dc865UsjaG/DjUmfEOeecK6RWI1hI2g7oAGyS3mZmT629h3POObf+snaw2AEYAezA2uetoLjT2jvnnHNVZK1Z3UHo/XcEMAVYUbIcOeeccylZC6sfEaa1f7KUmXHOOefyyXpR8EfkOU/lnHPO1YWshdX5wMWSti1lZpxzzrl8sjYD/gnYCnhP0gxgYTrApwhxzjlXKlkLq8lxcc455+pc1ouCTy51RpxzzrlCijHqetFJaidpmKT5kpZJmiJpn8R2SRooabakpZKel9Q1lcYWkoZLWhSX4ZJapWJ2kvRCTGOWpMskKRVzZDz+8nh7eGmfvXPOubSChZWkuyX9IGtCkhpL+h9JJ65PhmKB8grh4uOfEUZ2Pxv4LBF2AaHTx9nAj+O2sZI2S8TcD+wKHAwcFO8PTxynJTAWmBfT+C3we+C8REwPwsXQ9wG7xNu/S9p9fZ6jc8652qmuGfBr4C1Jk4CHCbMBTzazpbkASdsA3QgFwi+BWcBp65mnC4A5ZnZSYt30xDEFnAtcbWaPxHV9CAXW8cAdkroQCqieZjY+xpwOvCSps5m9D/QGmgN94nOaHPc7T9LgOEDvucBzZjYoHn6QpF5x/XHr+Tydc85lVLBmZWZnA52BFwm1mFeBxZKWSPpC0ipgGvAgUAb82sx2MbPX1jNPvwRelTRC0meS3pR0VqJ5rlM83phEXpfGfO4RV/UAFhMK2JxXgCWpmJeShS8wGmgPdEzEjKGq0Yk0nHPO1YFqO1iY2aeEKesviYPYdiMUFJsAXwDvA6+Z2ddFzNO2QD/gRuBqQvPbrXHbn+PxITTfJc0jdK8nxsxPTl9iZibps8T+ZcDMPGnktk2Pt/mOU0Yekk4j1izLy8sLPkHnnHO1k3nUdTP7APighHnJaQRMNLOL4uN/xXNnZxIKqzVZSu2n1Lp882zVFKM862s6TmWg2Z3AnQDdu3f3eb6cc65IGmJvwDmEwXKTpgK5qsrceJuu3bSlshY0F2ib7NkX77dJxeRLgwwx6dqWc865EmqIhdUrhHNlSdsBuQkgpxMKkYrcRkmbAHtReY5qAtCCcM4ppwewaSpmr7hvTgUwG5iRiKmgqgqqngtzzjlXYg2xsLoR+ImkSyR9X9LRhG7lt0E49wTcBFwo6QhJOwJDCR0q7o8xU4FnCD0DfxK7oN8BPBl7AhJjvwaGStpR0hHAhcDgxLmum4H9JF0kaXtJFwG94vGdc87VkQZXWJnZ64Qegb8iDPE0CPhf4PZE2LXAYEIBNhFoBxxoZl8lYnoDbxF6842O99dcA2Zmiwi1pPYxjduAG2K6uZjxwLFAH+Bt4CTgGDN7tWhP2DnnXI1qNa19XTGzUcCoarYbMDAuhWK+AE6o4TjvAHvXEPMw4Toz55xz9SRzzUpSU0lnxJEtxuRGt5B0TLyY1jnnnCuJTDWreI3VWGBzYBKwL5Ab2mgvwrBIJ+Xd2TnnnFtPWWtWtwCfEEZ2+CmV1yMBvAD0LG62nHPOuUpZz1ntBRxtZgslbZTaNo/QwcE555wriaw1q2VAswLbtiLPzMHOOedcsWQtrMYCF0vaPLHOJDUlTNPxVNFz5pxzzkVZmwF/TxhZ4t+EgsuAy4CuQBPgiJLkzjnnnCNjzSqOvr4z8FdCJ4uPCOep/g50M7O5hfd2zjnn1k9tRl3/D2Ekif8tXXacc865tTW44Zacc865tKwXBTchTOV+OKH33ybpGDNrm17nnHPOFUPWZsC/EAaGfRz4J7CiZDlyzjnnUrIWVkcA55rZX0uZGeeccy6frOesviAMt+Scc87VuayF1RXA+ZI2LWVmnHPOuXwyNQOa2TBJOwCfSJrE2sMrmZkdU/TcOeecc2TvDXg+YRSLucCmQONSZso555xLytoMeCFhmpCtzGxPM+uVXkqVQUkXSzJJf06sk6SBkmZLWirpeUldU/ttIWm4pEVxGS6pVSpmJ0kvxDRmSbpMklIxR0qaIml5vD28VM/VOedcflkLKwFPxunk64yknwC/Bt5ObboAOJ8wiO6Pgc+AsZI2S8TcD+wKHAwcFO8PT6TdkjDO4byYxm8JtcfzEjE9gBHAfcAu8fbvknYv2pN0zjlXo6yF1VDgyBLmYy1xhPf7gFOA/yTWi3CB8tVm9oiZTQb6EGYuPj7GdCEUUKeZ2XgzmwCcDvxcUueYVG+gOdDHzCab2SPANcB5idrVucBzZjbIzKaa2SDg+bjeOedcHclaWM0Efibp2dgs1y+1nFGCvN0JPGxm/0yt7wSUAWNyK8xsKfAisEdc1QNYDIxP7PcKsCQV81LcN2c00J4wWG8uZgxVjU6k4Zxzrg5kvSh4cLztAOyXZ7sRRrkoCkm/Br4PnJhnc1m8nZdaP48wFFQuZn6y2dLMTNJnif3LCIVwOo3ctunxNt9xyshD0mnAaQDl5eX5Qpxzzq2DrFOENKphSU91v85iM91VQG8zq25Yp/T5M6XW5Tu/VlOM8qyv6TiVgWZ3mll3M+vepk2bvJl2zjlXew1x1PUeQGtgsqRVklYB+wD94v3PY1y6dtOWylrQXKBtsmdfvN8mFZMvDTLEpGtbzjnnSqhgYSVphzhtfe5+tUsR8/QPYCdC77vcMhF4MN7/gFCIVCTyugmwF5XnqCYALQgFX04PwjViyZi94r45FcBsYEYipoKqKqh6Lsw551yJVXfOajLwE+C1eL9Qt/Vcs1hRmgLNbCGpETIkLQG+iD3/kHQTcImk9wiF16WEDhX3xzSmSnoGuCOe/xJwB6H7/fsx2fuBAcBQSVcC2xGuJ7s8ca7rZuBFSRcBjxGmSOkF9CzGc3XOOZdNdYVVL2BKvL8fhQur+nAt0Ay4DdgCeBU40My+SsT0JlzInOvNNxI4K7fRzBZJqohpTCR0j7+Bys4kmNl4SccCVwKXAx8Bx5jZqyV6Xs455/IoWFiZ2QuJ+8/XSW4KMLN9U48NGBiXQvt8AZxQQ7rvAHvXEPMw8HC2nDrnnCuFTB0sJK2WtFuBbd0krS5utpxzzrlKtRluqZDGwKoi5MU555zLq2AzoKRyKkdyAPhRquccwCaEoY6mFz9rzjnnXFBdB4uTCb3ljOpHqFgKnFrkfDnnnHNrVFdY3U7oWCDCqOe9WXv08xXAJ2a2vDTZc84556rvDTgfmA8gqRMwp4bhj5xz9aS8XTs+nTu3JGlvXVbGJ3PmlCRt57LKOq39xwBxRIutCOeq0jFT0uucc3Xj07lzGbnttiVJ+xfTppUkXedqI+u09u0JU3YcnG8zRRzBwjnnnEvLOkXIEMJMu+cRRrXw5kDnnHN1JmthtSfwazN7qJSZcc455/LJelHwZ4Qu6s4551ydy1pYXQb8QVLLUmbGOeecyydrM+ARQDnwsaTXSU3hQRhb9pii5sw555yLshZWrQnTY0AYC9DnbHfOOVdnsl5n1avUGXHOOecKyXrOyjnnnKs3WS8KvramGDO7YP2z45xzzq0t6zmro/Os2wJoCSwiTAnvhZVzzrmSyNQMaGad8iytgB7AJ4QR2YtC0kWSXpf0paT5kp6QtGMqRpIGSpotaamk5yV1TcVsIWm4pEVxGS6pVSpmJ0kvxDRmSbpMklIxR0qaIml5vD28WM/VOedcNut1zsrMXgWuA/5cnOwAsC9hepI9gP0IsxA/K+k7iZgLgPOBs4EfEy5aHitps0TM/YQhog4GDor3h+c2xmvGxgLzYhq/BX5PGFIqF9MDGAHcB+wSb/8uafeiPVvnnHM1ytoMWJ3Pgc5FSAcAM/tp8rGkEwlNjXsCT8Saz7nA1Wb2SIzpQyiwjgfukNSFUED1NLPxMeZ04CVJnc3sfUJtsDnQx8yWApPjfudJGmxmFo/znJkNitkZJKlXXH9csZ6z++9XtlUZ82bPq+9sOPetlbWDRfM8q5sAXYArgHeLmamUzQg1wP/Ex52AMmBMLsDMlkp6kVAbu4PQPLkYGJ9I5xVgSYx5P8a8FAuqnNHAH4GOwPQYc2sqP6OBs/JlVNJpwGkA5eXltXuW7r/avNnzSjuf9pASpu1cA5C1ZrWYMA1ImoBZwC+LlqO13Qy8CUyIj8vibfpv6jzCXFu5mPmxdgSEITYkfZbYvwyYmSeN3Lbp8TbfccrIw8zuJEylQvfu3fO9Xs4559ZB1sLqf1i7sFpG+LF/zcxWFjVXkaTBQE9Cc97q1OZ0fpRaV6hwrS5GedbXdBznnHMllnUEi6ElzsdaJN0IHAv0MrPkVKW5ubvLgE8T69tSWQuaC7SVpFztKp7rapOKSdeQ2sbbmmL85INzztWh9R7BQlIvSU8XIzOJNG8mdJbYz8zeS22eTihEKhLxmwB7UXmOagLQgnDOKacHsGkqZq+4b04FMBuYkYipoKoKqp4Lc845V2LVFlaSWkk6VtLvJR0lqXFi29GSJgLjCJ0eikLSbcDJhN52/5FUFpcWEM49ATcBF0o6Il6DNZRwXu3+GDMVeIbQM/AnsQv6HcCTsScgMfZrYKikHSUdAVwIDE6c67oZ2C9e+7W9pIuAXvH4zjnn6kjBZkBJOxF63H03sfoNSUcSfuh/QpjivjfhWqRi6Rdvx6XWXw4MjPevBZoBtxFG0ngVONDMvkrE9wZuobLX4EgSvfjMbJGkipjGREJvwxuAwYmY8ZKOBa6Mx/8IOCZeX+acc66OVHfO6irgS0JPv7eAbQjduF8HmhKuT7q32BkyM2WIMULBNbCamC+AE2pI5x1g7xpiHgYerilPzjnnSqe6wqo7cE6iFvG+pDOAD4HTSlFQOeecc/lUd87qu1R2NMjJPX6rFJlxzjnn8qmpN2Ch64lWFTsjzjnnXCE1XWc1WlK+gmlcer2Ztc0T55xzzq236gqry+ssF84551w1ChZWZuaFlXPOuQZhvUewcM4550rNCyvnnHMNnhdWzjnnGjwvrJxzzjV4Xlg555xr8Lywcs451+B5YeWcc67B88LKOedcg+eFlXPOuQbPCyvnnHMNnhdWzjnnGjwvrDKQ1E/SdEnLJE2StFd958k5V//KtipDUsmWTTbeuKTpl7drV98vYWY1TRGywZN0DHAz0A94Od4+LWkHM/ukXjPnnKtX82bPg1NLl/7yIasZue22JUv/F9OmlSztYvOaVc3OA4aa2V1mNtXMzgbmAGfUc76cc26D4YVVNSQ1AboBY1KbxgB71H2OnHNuwySzQjPXO0ntgVnAPmb2YmL9ZUBvM+ucij8NOC0+7Ay8X1d5rYXWwIL6zoQrOn9f/zs11Pd1GzNrU5cH9HNW2aRLdOVZh5ndCdxZJzlaR5Immln3+s6HKy5/X/87+ftayZsBq7cAWA2Upda3BebVfXacc27D5IVVNcxsBTAJqEhtqgDG132OnHNuw+TNgDUbDAyX9BrwCvAboD3w13rN1bpr0M2Ubp35+/rfyd/XyDtYZCCpH3AB0A6YDPwu2eHCOedcaXlh5ZxzrsHzc1bOOecaPC+sGiBJz0v6c33nw60bSfdK+kd952NDJmmgpMn1nY/1IWmGpP71nY+Gwgur9SCpjaTb44dquaR5ksZJSvcerK0jgIuKkcfakNRXkiWWOZIektSprvPS0EkamnqtcssuwJlA3yId5zRJb0paLGmRpLckXV6MtL+tCv2Zi5/fxQX2GSrpydLnrqh+DNyeJVDSvqnP4eeS/ilpzxLnsc54b8D18wjQHDgF+Dfh+qt9gC3XJTFJTcxshZl9Ubws1trXwPcIFz5vD9wBjJS0i5mtrsd8NUTPAiem1i0ws1XV7ZR7n2tKPI6IciNwLvAc0ATYEdht3bJbdyQ1NrOV9Z2P2mpI+Taz+euwW1fgC6ANcCkwStJ2ZvZZUTNXAjV+L8zMl3VYgFaEUSwOKLD9MmBynvWvALfE+0OBJ4E/ADOBz+L654E/J/aZQfjg3QF8GWN/n0p3O+AFYBlhmKdDgMVA30TMVsCDwH/iMgr4QWJ7X2BxKt3e8Xl2jo8NOCoVMwPon3hshIF+HycUfh8AvYAOwGhgCfAmsGv62MChMX4Z4Qd62/p+rwu8v0OBJwtsuxf4R+Lxy8CfCZdBzAcmJD5DQ4DP4vv6fOo1eZIwiHJNeTkMeCO+ZtOBPwJNEttnEmrqQ+JxPgXOS6XRD/gQWB7z+AzQKG5rBAyI6SwH3gYOTez7/fieHxPfs2XAb0r42lf5fuT7/AIDid+/eN9Sy75Ax3j/OOCfwFLgLMKfzQfi810KvAucnDrW3sD/i5/ZRcCrwI6J7UcA78TX61PgEmKHtlp8p2dQ9XvVEvgLYSDtZcBU4Ji4bd/4XFon4neK65Lv1Y8JY5suiMd9GeiROq4Rho37O+G7Og04IRWze+Iz9y/C740B+yZidiD8xnxF+Iw/AJSlv0Okfv8KLd4MuO4Wx+UXkjbJs/1vwPaS1vwLltSZMADu3Ym4fYAfAgcB+1dzvN8RPvy7AtcA10rqEdNtBDwGrAJ+QvjSDgCaJo7dnMofkn2AHoQP/bNxWyFL423jamLyuZRQMO4MTCR8UO8mNGv8CJhN+LAmNY35PjnmbyPgMUmq5bEboj6E96cn8D/xPXuaUBs/hDBg8njgn5K+G/eZC+wuqWOhRCUdAtwD3EL4V30KcCxwRSq0P+HHZVdCoXlD7rMpaXfCNDiXEf70VFB18ObzCbMP/J7wWX2C8L7smDrG1cCtQJcY01BcDzxEqAm3i0vyov4/ET6XOwD/ADYhvFY/J7ymNwN3SNofQNLGhD9iLxM+37nXb3Xc3o3wQ/8oocC4kPBn4axUvgp+p9Pid+Bpwnf35JjX84C8NZH4nT45PkzWFDcDhgN7EWrobwJPSWqdSuKy+Bx3BkYAf5O0TUy7BaGQeY/wub0AuC51/HbAi4RLfXYDDgBaEFppkuVO1t8/r1mt5z+8IwlV7mXABMKXYvfE9ieBvyYeXwNMTP2zmA80re6fI+Ef1gOpmA+BS+P9nxJ+CLdKbN+D8E+nb3z8P3Gf5L+7jYDPgV/Fx31J1KwINaEJhH+GTRL/urLUrP6UeLxjXHdeYt2+JP4JxmMbsGciZhvCD0De2ms9v/dD42u+OLE8Hbflq1n9K7X/gYR/5On3fnLudSLUhF+Nr8uHhB+ZE4DGifjxwEWpNI4CFiUezwSGp2KmAxfG+7+Kn+MWBZ7rPODi1LqXibU+KmtW59TRa1/l+5FYv+bzS6JmlXi/nkzFd4z5Pj/DMR8EhsT734n77VMg9j7gn6l1A4GZicczqOY7nYjpH+9XAN8AXQocM/d9yn0Wv4mPX09+XvLsJ8Kf1hMS69Lf340JLSQnxMenx89Ls0TM8SRqVoQ/S+NSx9oixuyWeE/W+v0rtHjNaj2Y2SOE0SwOJfzr2QP4f5IujiF3AcdKaiZpI8L5jbtTyUw2s+UZDvd26vFswr9yCOeWZpvZrMT21wkf2JxuQCfgq3iyPtd8sQXhHFXOpnH7EmIhBRxhGc6xVJPf3DiK7+RZ1zax7hvgtdwDM/uY8Dx3qOWx68qLwC6Jpbpp+CamHncj/NP8PPd+xPdke+L7YWazzGx3wj/Pmwh/LoYAExK1+W7AZak07gFaSkqOil3d5+eZ+Hh67Ml4Uvz3jKTvxLhXUvu/zNrvS/o5fltUybekjSRdIunt2FFhMaFZrxzAwjnlocBoSaMknSdp60QSXcj/em0lqWViXXXvSdqPgDlmNrWG59KLUFM7jvCHpI8lzsFJaivpDkkfSFpEaKJrm3tu+fJm4RzsfKr+3kw2s6WJ+FdT+3cD9k59Lj+N25K/N1l//7yDxfoys2XA2LhcIWkIMFDS9YT22q8JNbBFhHMUD6SSWJLxUOmTvkZlb868o8CnNCJU+Y/Nsy3ZoeNrwg/vN8A8M0vnz+LxkvI1ESbza9Ws+zb/YfrazP6dMTb9OjYi/KPdN0/souQDM3uHUNDfJmlfQnPuUYQanAhNp4/mSSf5vhb8/JjZl7EX476E5ppLgEGSfpzYL9/nK70u62d5fX0JbJ5nfStSr11G6Xz3JzR9nkN43RcDV5EoSMzsZEk3EZqvfkF4vX5pZqOp/vuYXF/ddzota1P4dDNbAHwQ/9A8KmnnRIEwDPguoQlyBuGc2jjCn9KkYvzejCK8lmnJQcAzf2a8sCq+KYTXdZP4IzCU0AS3CHjUzBaW4JhTCf/a2pvZ7LiuO1U/+G8Q/m0tqCEPVsMP8HxCmz8A8fxKu8LhtdKIcAJ4fEy7nFBzrenf5LfRG4TR/FeZ2Yxa7Dcl3raIt/8idH7JWmjmFf89P0s4hzmQ8D4fYmZ/k/QZ4Vxbcoixnom81LX3gUMkyWJ7UrQrheeQW0GomWbRE3jCzIbDmvNF2wFVvjdm9hbwFnCNpKcJ5yVHE16XnnnSnGlmX2XMQ9obQDtJXTLUrnKGE849nUk4T5nLx2/NbBSs8/d3KnCSpGaJ2lW6h+obhOblj61IvSu/zf9q65WkLeN1DCdI+qGkTpKOJpxsHGdmX8bQIYSTiD9n7SbAYhlL+JIOk7SzpJ8QPpyrqPwHdB/hH83jkvaJ+d1b0g2SflCLY/0TOFNSd0k/IjSHLCvS81gF3CSpR/ynP4zQE+vZIqXfkIwmNHn+Q9JPJXWMz/sKSXsAxOaaSyXtKWmbePJ9KOHf6NiYzuWEH46BkrpK2l7S0ZKuzpoRSYdJ+q2kXeJJ9OMJl2TkfhSvA/4g6RhJ20kaROjIc0MRXod18RdgW+DW+HnvLOl3hD9j1xfYZwawY4xtLam6DkMfAPtL6ilpe0JPzjXXGsbvztWS9ojvSy9CU22u8L4B2Ce+J9tJ6k2oqV27Hs95HKGp7ZH4eekkqULSLwvtYGbfEJqPL5S0aeK5nSBph1hzfpACnTSqcR/hXPJdMZ0DgNypj9zvzW2E2u8ISbtL2lbSAZLulLRZLY8HeGG1PhYTuq6eQ+gy/i6hqeB+QhdeAMxsWtz+CeHEcNHFD+XhhN50rxF+5AcRPjjLYszXhO620wg9ld6LcVsQurFndX5M43ngYSq7XhfD8pjvewhfzEaE82U1NTl868T37CDgJULP0Q8IPdZ+QGgehFBI9yC8Xx8QruvLdTj5KKbzFOGcaQXhPOVrhD9Mn9QiO/8hnJMZR/hc/I7QVXtC3D44LjcQOoAcChxuZvUyQkT8Tu1NeK3GEJ7zscDR8fXI5y5C4TuRUGus7mLZK2OaTxNqk0sIP9A5XxNqWrn3ZVjcfk3M3xvA0YTm/8mEXpJXEwq9dRI/LwcTzoXdG5/LzazdfJf2N0JLzznx8f8QauWTCAXV3wgFeW3ykrvEpCuhZn8doQMJVP7ezCa8xt8Qzom+SyjAlsel1nwg2zogaQpwn5kNqsNj7kw4R9XdzCbV1XHXlaS+hB5eLWqKdc41LJIOI1w+0zaeMys6P2dVQpLaEpomOhIu/ivlsQ4n/AP8MB5vMKE9/Y1SHtc5t+GR1IfQwvIp4dKUmwjn+UpSUIEXVqU2j3Cl+OmlfBOjzQjNEFsTmnWeJ8y75VVn51yxfZdwvrQd4eL1UYSRKErGmwGdc841eN7BwjnnXIPnhZVzzrkGzwsr55xzDZ4XVs455xo8L6ycc841eP8fYyQ/FN7LIUQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [159644, 20919, 2799]\n",
    "bars2 = [162218, 31818, 3027]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='firebrick', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Runtime (number of cycles)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [400, 2068, 30]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='firebrick', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Log size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('log_size_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> graphics_python/barplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "binSize = [250, 422, 734]\n",
    "runtimeInstall = [42, 42, 42]\n",
    "runtimeAuth = [81, 101, 150]\n",
    "runtimeWhole = [124, 143, 192]\n",
    "\n",
    "\n",
    "plt.plot(binSize, runtimeWhole, color='blue', marker='o', label='Entire Secure Update')\n",
    "plt.plot(binSize, runtimeAuth, color='red', marker='o', label='Authenticate Subroutine')\n",
    "plt.plot(binSize, runtimeInstall, color='darkgreen', marker='o', label='Install Subroutine')\n",
    "pointlables = ['Blinking LED\\n(250 bytes)', 'Ultrasonic Ranger\\n    (422 bytes)', ' Temperature\\n    Sensor\\n (734 bytes)']\n",
    "pointcoords = [(-25,10), (-38,12), (-25,5)]\n",
    "\n",
    "for i,j,x,y in zip(pointlables, pointcoords, binSize, runtimeAuth):\n",
    "    plt.annotate(i, xy=(x, y), textcoords=\"offset points\", xytext=j)\n",
    "\n",
    "#plt.annotate(pointlables[0], xy=(binSize[0], runtimeAuth[0]), textcoords=\"offset points\", xytext=(-20, 7))\n",
    "#plt.annotate(pointlables[1], xy=(binSize[1], runtimeAuth[1]), textcoords=\"offset points\", xytext=(-35, 10))\n",
    "#plt.annotate(pointlables[2], xy=(binSize[2], runtimeAuth[2]), textcoords=\"offset points\", xytext=(-25, 5))\n",
    "plt.ylabel('Runtime (ms)',fontsize=15)\n",
    "plt.xlabel('Binary size (in bytes)',fontsize=15)\n",
    "plt.xlim(200, 800, 100)\n",
    "plt.ylim(20, 200)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12, rotation=0)\n",
    "plt.tight_layout()\n",
    "plt.legend()\n",
    "plt.savefig('runtime.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#  # libraries\n",
    "#  import numpy as np\n",
    "#  import matplotlib.pyplot as plt\n",
    "#   \n",
    "#  # set width of bar\n",
    "#  barWidth = 0.1\n",
    "#   \n",
    "#  # set height of bar\n",
    "#  binSize = [250, 422, 734]\n",
    "#  barsInstall = [42, 42, 42]\n",
    "#  barsAuth = [81, 101, 150]\n",
    "#  barsWhole = [124, 143, 192]\n",
    "#   \n",
    "#  # Set position of bar on X axis\n",
    "#  barPosition = [binSize[r]/binSize[len(barsInstall)-1] + barWidth/2 for r in range(len(binSize))]\n",
    "#   \n",
    "#  # Make the plot\n",
    "#  plt.bar(barPosition, barsInstall, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "#  plt.bar(barPosition, barsAuth, color='firebrick', width=barWidth, bottom=barsInstall, edgecolor='black', label='Tiny-CFA')\n",
    "#   \n",
    "#  # Add xticks on the middle of the group bars\n",
    "#  plt.ylabel('Runtime in components (ms)',fontsize=15)\n",
    "#  plt.xticks(barPosition, ['Led\\n(250byte)', 'UltrasonicRanger\\n(422byte)', 'FireSensor\\n(734byte)'],fontsize=14)\n",
    "#  plt.yticks(fontsize=14, rotation=0)\n",
    "#  \n",
    "#  # Create legend & Save fig & Show graphic\n",
    "#  plt.legend(fontsize=12)\n",
    "#  plt.tight_layout()\n",
    "#  plt.savefig('runtime.pdf')\n",
    "#  plt.show()\n",
    "#  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [4.9, 4.6, 4.8, 6.4, 5.8]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','red','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Additional Registers',fontsize=17)\n",
    "plt.ylim(0, 20)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['CASU', 'VRASED', 'RATA', 'APEX', 'PURE'],fontsize=12)\n",
    "plt.yticks([2*r for r in range(11)], fontsize=12, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('reg_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [5.3, 2.3, 3.79, 15.86, 6.84]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','red','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Additional LUTs',fontsize=17)\n",
    "plt.ylim(0, 20)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['CASU', 'VRASED', 'RATA', 'APEX', 'PURE'],fontsize=12)\n",
    "plt.yticks([2*r for r in range(11)], fontsize=12, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('lut_comparison.pdf')\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
  },
  "kernelspec": {
   "display_name": "Python 3.10.4 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

